Exponential-Integrator Error Bounds for Reverse-Time Diffusions

We develop a total-variation error analysis for exponential-integrator sampling beyond the Gaussian Ornstein--Uhlenbeck forward processes used in standard diffusion-model analyses. The forward drift is a nonautonomous linear field plus a bounded Lipschitz perturbation. The diffusion coefficient is time dependent, and the grid may be nonuniform. This class includes variance-preserving and variance-exploding models and verified nonlinear examples. Under low regularity, the time-discretization error has a square-root rate in the maximum time step. For exact scores, smooth-density regularity improves the rate to first order. The end-to-end bound separates initialization, learned-score, and time-discretization errors. The proof combines a uniform Fisher-information bound, reverse-score energy, and a one-step density expansion. The low-regularity result holds without a pointwise score-Hessian bound.

==> anc/README.txt <==
Ancillary Files for
"Exponential-Integrator Error Bounds for Reverse-Time Diffusions"
=================================================================

Contents
--------

numexp_general_score.py
    Python script used to generate the four numerical experiments and Figure 1
    in Section 5.4. It is included to document and reproduce the numerical
    illustration in the article.

numexp_general_score.json
    Numerical values produced by the script and used in Figure 1. It is
    included so that the plotted values can be inspected without rerunning the
    experiments.

requirements.txt
    Python packages and versions used for the reproducibility check.

Experiments
-----------

E1 measures exact-score time-discretization error from the exact terminal law.
E2 introduces a constant score bias. It reports the total variation distance
between 200-bin empirical histograms obtained from 500,000 coupled samples.
E3 computes the initialization mismatch and its explicit Pinsker--KL bound.
E4 tests exact-score discretization for the stationary nonlinear example on
uniform and graded grids.

Reproduction
------------

The script requires Python 3 and NumPy, SciPy, and Matplotlib. From this
directory, run

    python3 numexp_general_score.py

The script overwrites numexp_general_score.json and writes fig_components.pdf.
The pseudorandom seed used in E2 is fixed in the script. On the tested system,
the complete run took approximately 25 seconds.

Tested environment
------------------

Python 3.13.15
NumPy 2.5.3
SciPy 1.18.1
Matplotlib 3.11.2

Spatial-grid check
------------------

E1 and E4 use 24,001 spatial nodes on [-18,18]. A diagnostic rerun with 48,001
nodes on the same interval gave empirical orders 0.98498 for E1, 1.0132 for
the uniform E4 grid, and 1.0291 for the graded E4 grid. The corresponding
orders with 24,001 nodes are 0.98497, 1.0096, and 1.0243. Thus the reported
first-order behavior is stable under this spatial refinement.


==> anc/numexp_general_score.json <==
{
  "E1": {
    "a": 10.0,
    "n": [
      4,
      8,
      16,
      32,
      64,
      128
    ],
    "delta_max": [
      0.25,
      0.125,
      0.0625,
      0.03125,
      0.015625,
      0.0078125
    ],
    "tv_l1": [
      0.6970392833297793,
      0.5332636077732621,
      0.3160319541367334,
      0.1644660388312112,
      0.08261138764218925,
      0.040837699598063125
    ],
    "order_last_four": 0.9849667931195254
  },
  "E2": {
    "a": 6.0,
    "n": 128,
    "epsilon": [
      0.0,
      0.025,
      0.05,
      0.1,
      0.2,
      0.4
    ],
    "tv_output": [
      0.0,
      0.02283,
      0.044747999999999996,
      0.08811000000000001,
      0.17358600000000002,
      0.331424
    ]
  },
  "E3": {
    "a": [
      1.0,
      2.0,
      3.0,
      4.0,
      6.0,
      8.0,
      10.0
    ],
    "tv": [
      0.5372943967480531,
      0.2404563134173314,
      0.09523798144697675,
      0.03599526473488227,
      0.00493778449921632,
      0.0006694786582688582,
      9.062648760552365e-05
    ],
    "pinsker_bound": [
      1.2211942152469644,
      0.6333059762437255,
      0.3664204855884062,
      0.21865380383650085,
      0.0797971560938374,
      0.02932424683015218,
      0.010786222784753007
    ]
  },
  "E4": {
    "kappa": 1.0,
    "epsilon": 0.8,
    "n": [
      8,
      16,
      32,
      64,
      128
    ],
    "delta_max_uniform": [
      0.125,
      0.0625,
      0.03125,
      0.015625,
      0.0078125
    ],
    "delta_max_graded": [
      0.234375,
      0.12109375,
      0.0615234375,
      0.031005859375,
      0.01556396484375
    ],
    "tv_l1_uniform": [
      0.01806737700822758,
      0.00856869622534945,
      0.004173116473247251,
      0.002061666406475067,
      0.0010294752709421341
    ],
    "tv_l1_graded": [
      0.021015388725007453,
      0.009668114365009988,
      0.004642288884634902,
      0.0022786969855673666,
      0.0011358453110171867
    ],
    "order_last_three_uniform": 1.009608005979978,
    "order_last_three_graded": 1.024265342444826
  }
}

==> anc/numexp_general_score.py <==
"""Componentwise numerical checks for general_score03.

The target is 0.5 N(-3,0.5^2)+0.5 N(3,0.5^2) on R and the forward
diffusion is VP with beta=a on [0,1]. Four experiments separate:

  E1  exact-score time discretization, initialized from the exact p_T;
  E2  a controlled constant score error, again initialized from p_T;
  E3  the exact initialization mismatch TV(N(0,1),p_T) and its KL bound;
  E4  exact-score discretization for a stationary nonlinear OU perturbation
      whose bounded drift does not cancel, on uniform and graded grids.

E1 and E4 propagate densities deterministically on a fine spatial grid and
compute their L1 distance from the exact target.  Only E2 uses Monte Carlo:
the exact-score and perturbed-score samplers use paired random numbers, and
their histogram distance isolates the score perturbation from initialization.
"""

import json

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from scipy.integrate import quad
from scipy.signal import fftconvolve
from scipy.stats import norm


MU = np.array([-3.0, 3.0])
SIG2 = 0.25
W = np.array([0.5, 0.5])
EX2 = float(np.dot(W, MU * MU + SIG2))


def marginal_parameters(s, a):
    m2 = np.exp(-a * s)
    return np.sqrt(m2), m2 * SIG2 + (1.0 - m2)


def score_fwd(x, s, a):
    """Exact score of the forward Gaussian-mixture marginal p_s."""
    m, v = marginal_parameters(s, a)
    d0 = x - m * MU[0]
    d1 = x - m * MU[1]
    e0 = -0.5 * d0 * d0 / v
    e1 = -0.5 * d1 * d1 / v
    mx = np.maximum(e0, e1)
    w0 = W[0] * np.exp(e0 - mx)
    w1 = W[1] * np.exp(e1 - mx)
    total = w0 + w1
    return (w0 * (-d0 / v) + w1 * (-d1 / v)) / total


def sample_pT(n_samples, a, rng):
    """Draw exactly from the forward terminal marginal p_T, T=1."""
    m, v = marginal_parameters(1.0, a)
    comp = rng.random(n_samples) < W[0]
    means = np.where(comp, m * MU[0], m * MU[1])
    return means + np.sqrt(v) * rng.standard_normal(n_samples)


def run_sampler(n, a, n_samples, seed, init="pT", score_bias=0.0):
    """Run the exponential-integrator sampler with an additive score bias."""
    rng = np.random.default_rng(seed)
    psi = np.exp(a / (2.0 * n))
    coef_s = 2.0 * (psi - 1.0)
    sd = np.sqrt(psi * psi - 1.0)
    if init == "pT":
        x = sample_pT(n_samples, a, rng)
    elif init == "nu":
        x = rng.standard_normal(n_samples)
    else:
        raise ValueError(f"unknown initialization: {init}")
    for i in range(n):
        s_time = 1.0 - i / n
        score = score_fwd(x, s_time, a) + score_bias
        x = psi * x + coef_s * score + sd * rng.standard_normal(n_samples)
    return x


# Exact target bin masses and histogram helpers.
L, R, B = -8.0, 8.0, 200
EDGES = np.linspace(L, R, B + 1)
SIG = np.sqrt(SIG2)
TARGET_MASS = np.zeros(B)
for k in range(2):
    cdf = norm.cdf((EDGES - MU[k]) / SIG)
    TARGET_MASS += W[k] * np.diff(cdf)


def histogram_mass(x):
    counts, _ = np.histogram(x, bins=EDGES)
    return counts / len(x)


def tv_target(x):
    return 0.5 * np.abs(histogram_mass(x) - TARGET_MASS).sum()


def tv_histograms(x, y):
    return 0.5 * np.abs(histogram_mass(x) - histogram_mass(y)).sum()


def pT_density(x, a):
    m, v = marginal_parameters(1.0, a)
    sd = np.sqrt(v)
    return sum(W[k] * norm.pdf((x - m * MU[k]) / sd) / sd for k in range(2))


def base_density(x, variance=SIG2):
    sd = np.sqrt(variance)
    return sum(W[k] * norm.pdf((x - MU[k]) / sd) / sd for k in range(2))


def initialization_tv(a):
    integrand = lambda x: abs(norm.pdf(x) - pT_density(x, a))
    value, _ = quad(integrand, -12.0, 12.0, epsabs=2e-10, limit=300)
    return 0.5 * value


# Deterministic density propagation.  A numerical step has the form
# Y=M(X)+sd*Z.  We conservatively deposit the pushforward mass on a fine grid
# and then apply the Gaussian convolution by FFT.
DENS_X = np.linspace(-18.0, 18.0, 24001)
DENS_DX = DENS_X[1] - DENS_X[0]


def push_and_diffuse(density, mapped_x, sd):
    mass = density * DENS_DX
    coordinate = (mapped_x - DENS_X[0]) / DENS_DX
    left = np.floor(coordinate).astype(int)
    frac = coordinate - left
    keep = (left >= 0) & (left < len(DENS_X) - 1)
    pushed_mass = np.zeros_like(density)
    np.add.at(pushed_mass, left[keep], mass[keep] * (1.0 - frac[keep]))
    np.add.at(pushed_mass, left[keep] + 1, mass[keep] * frac[keep])
    pushed_density = pushed_mass / DENS_DX
    kernel = norm.pdf(DENS_X, scale=sd)
    kernel /= kernel.sum() * DENS_DX
    result = fftconvolve(pushed_density, kernel, mode="same") * DENS_DX
    return np.maximum(result, 0.0)


def density_tv(density, target):
    return 0.5 * np.abs(density - target).sum() * DENS_DX


def run_vp_density(n, a):
    density = pT_density(DENS_X, a)
    psi = np.exp(a / (2.0 * n))
    coef_s = 2.0 * (psi - 1.0)
    sd = np.sqrt(psi * psi - 1.0)
    for i in range(n):
        s_time = 1.0 - i / n
        mapped = psi * DENS_X + coef_s * score_fwd(DENS_X, s_time, a)
        density = push_and_diffuse(density, mapped, sd)
    return density


# Stationary nonlinear OU perturbation used in E4:
# dX=(-kappa X+b(X))dt+dW, b(x)=epsilon*x/(1+x^2).
# Its invariant density is proportional to exp(-kappa*x^2)(1+x^2)^epsilon,
# its score is twice the forward drift, and b remains in the reverse drift.
NONLIN_KAPPA = 1.0
NONLIN_EPS = 0.8


def nonlinear_b(x):
    return NONLIN_EPS * x / (1.0 + x * x)


def nonlinear_score(x):
    return -2.0 * NONLIN_KAPPA * x + 2.0 * nonlinear_b(x)


_nonlinear_raw = np.exp(-NONLIN_KAPPA * DENS_X * DENS_X) \
    * (1.0 + DENS_X * DENS_X) ** NONLIN_EPS
NONLINEAR_TARGET_DENSITY = _nonlinear_raw / (_nonlinear_raw.sum() * DENS_DX)


def run_nonlinear_density(n, graded=False):
    """Propagate the invariant density through the exponential integrator."""
    density = NONLINEAR_TARGET_DENSITY.copy()
    u = np.linspace(0.0, 1.0, n + 1)
    grid = 1.0 - (1.0 - u) ** 2 if graded else u
    for left, right in zip(grid[:-1], grid[1:]):
        dt = right - left
        psi = np.exp(NONLIN_KAPPA * dt)
        coef = (psi - 1.0) / NONLIN_KAPPA
        mapped = psi * DENS_X + coef * (
            nonlinear_score(DENS_X) - nonlinear_b(DENS_X))
        sd = np.sqrt((np.exp(2.0 * NONLIN_KAPPA * dt) - 1.0)
                     / (2.0 * NONLIN_KAPPA))
        density = push_and_diffuse(density, mapped, sd)
    return density


N = 500_000
out = {}

# E1: pure discretization error (exact score and exact p_T initialization).
a1 = 10.0
ns = [4, 8, 16, 32, 64, 128]
delta_vp = [1.0 / n for n in ns]
target_density = base_density(DENS_X)
out["E1"] = {"a": a1, "n": ns, "delta_max": delta_vp, "tv_l1": []}
for n in ns:
    density = run_vp_density(n, a1)
    out["E1"]["tv_l1"].append(float(density_tv(density, target_density)))
fit_slice = slice(2, None)
slope, _ = np.polyfit(np.log(np.asarray(delta_vp)[fit_slice]),
                      np.log(np.asarray(out["E1"]["tv_l1"])[fit_slice]), 1)
out["E1"]["order_last_four"] = float(slope)

# E2: score-estimation component. A constant bias epsilon has L_rev=epsilon^2.
a2, n2 = 6.0, 128
eps_values = [0.0, 0.025, 0.05, 0.1, 0.2, 0.4]
baseline = run_sampler(n2, a2, N, seed=300, init="pT", score_bias=0.0)
out["E2"] = {"a": a2, "n": n2, "epsilon": eps_values, "tv_output": []}
for eps in eps_values:
    perturbed = run_sampler(n2, a2, N, seed=300, init="pT", score_bias=eps)
    out["E2"]["tv_output"].append(float(tv_histograms(baseline, perturbed)))

# E3: initialization component and the explicit Pinsker-KL upper bound.
a_init = [1.0, 2.0, 3.0, 4.0, 6.0, 8.0, 10.0]
init_tv = [initialization_tv(a) for a in a_init]
init_bound = []
for a in a_init:
    m2 = np.exp(-a)
    v = 1.0 - m2
    # sqrt{D_KL/2}, using D_KL <= m^2(1+E|X_0|^2)/(2v).
    init_bound.append(np.sqrt(m2 * (1.0 + EX2) / (4.0 * v)))
out["E3"] = {"a": a_init, "tv": init_tv, "pinsker_bound": init_bound}

# E4: verified noncancelling nonlinear drift on uniform and graded grids.
ns_nonlinear = [8, 16, 32, 64, 128]
uniform_delta = [1.0 / n for n in ns_nonlinear]
graded_delta = []
out["E4"] = {"kappa": NONLIN_KAPPA, "epsilon": NONLIN_EPS,
             "n": ns_nonlinear,
             "delta_max_uniform": uniform_delta, "delta_max_graded": graded_delta,
             "tv_l1_uniform": [], "tv_l1_graded": []}
for n in ns_nonlinear:
    u = np.linspace(0.0, 1.0, n + 1)
    graded_delta.append(float(np.diff(1.0 - (1.0 - u) ** 2).max()))
    density_u = run_nonlinear_density(n, graded=False)
    density_g = run_nonlinear_density(n, graded=True)
    out["E4"]["tv_l1_uniform"].append(
        float(density_tv(density_u, NONLINEAR_TARGET_DENSITY)))
    out["E4"]["tv_l1_graded"].append(
        float(density_tv(density_g, NONLINEAR_TARGET_DENSITY)))
for name in ("tv_uniform", "tv_graded"):
    grid_name = "uniform" if name == "tv_uniform" else "graded"
    values = out["E4"]["tv_l1_" + grid_name]
    deltas = out["E4"]["delta_max_" + grid_name]
    slope, _ = np.polyfit(np.log(np.asarray(deltas[-3:])),
                          np.log(np.asarray(values[-3:])), 1)
    out["E4"]["order_last_three_" + grid_name] = float(slope)

with open("numexp_general_score.json", "w", encoding="utf-8") as stream:
    json.dump(out, stream, indent=2)
print(json.dumps(out, indent=1))


# One four-panel figure keeps the theorem components visually aligned.
plt.rcParams.update({"font.size": 13})
fig, axes = plt.subplots(2, 2, figsize=(9.2, 5.0))

ax = axes[0, 0]
delta1 = np.asarray(out["E1"]["delta_max"])
tv1 = np.asarray(out["E1"]["tv_l1"])
ax.loglog(delta1, tv1, "o-", color="k", label="deterministic $L^1$/2")
ref_half = tv1[-1] * (delta1 / delta1[-1]) ** 0.5
ref_one = tv1[-2] * (delta1 / delta1[-2])
ax.loglog(delta1, ref_half, "--", color="0.55", label=r"$\propto\Delta_{\max}^{1/2}$")
ax.loglog(delta1, ref_one, ":", color="0.25", label=r"$\propto\Delta_{\max}$")
ax.set_xlabel(r"maximum step $\Delta_{\max}$")
ax.set_ylabel(r"$D_{TV}(\mu_{data},\hat\mu_{\mu_T})$")
ax.set_title("(a) Discretization")
ax.legend(frameon=False, fontsize=12, loc="upper left")

ax = axes[0, 1]
eps = np.asarray(eps_values)
tv_score = np.asarray(out["E2"]["tv_output"])
ax.plot(eps, tv_score, "o-", color="k", label="paired binned distance")
guide = (tv_score[-1] / eps[-1]) * eps
ax.plot(eps, guide, "--", color="0.5",
        label=r"$\propto \sqrt{L_{\rm rev}}=|\epsilon|$")
ax.set_xlabel(r"score bias $|\epsilon|$")
ax.set_ylabel("binned output distance")
ax.set_title("(b) Score estimation")
ax.legend(frameon=False, fontsize=12, loc="upper left")

ax = axes[1, 0]
ax.semilogy(a_init, init_tv, "o-", color="k",
            label=r"exact $D_{TV}(N(0,1),\mu_T)$")
ax.semilogy(a_init, init_bound, "--", color="0.5",
            label="Pinsker--KL bound")
ax.set_xlabel(r"total noise $a=-\log\bar\alpha_n$")
ax.set_ylabel("initialization mismatch")
ax.set_title("(c) Initialization")
ax.set_ylim(5e-5, 10.0)
ax.legend(frameon=False, fontsize=12, loc="upper right",
          borderaxespad=0.1, borderpad=0.1, labelspacing=0.1)

ax = axes[1, 1]
delta4u = np.asarray(out["E4"]["delta_max_uniform"])
delta4g = np.asarray(out["E4"]["delta_max_graded"])
tv4u = np.asarray(out["E4"]["tv_l1_uniform"])
tv4g = np.asarray(out["E4"]["tv_l1_graded"])
ax.loglog(delta4u, tv4u, "o-", color="k", label="uniform grid")
ax.loglog(delta4g, tv4g, "s--", color="0.45", label="graded grid")
guide_one = tv4u[-2] * delta4u / delta4u[-2]
ax.loglog(delta4u, guide_one, ":", color="0.25",
          label=r"$\propto\Delta_{\max}$")
ax.set_xlabel(r"maximum step $\Delta_{\max}$")
ax.set_ylabel(r"$D_{TV}(\mu_{data},\hat\mu_{\mu_T})$")
ax.set_title("(d) Noncancelling nonlinear drift")
ax.legend(frameon=False, fontsize=12, loc="lower right")

fig.tight_layout()
fig.savefig("fig_components.pdf")
print("fig_components.pdf written")


==> anc/requirements.txt <==
matplotlib==3.11.2
numpy==2.5.3
scipy==1.18.1

